Understanding High-Order Network Structure using Permissible Walks on Attributed Hypergraphs

Hypergraphs have been a recent focus of study in mathematical data science as a tool to understand complex networks with high-order connections. One question of particular relevance is how to leverage information carried in hypergraph attributions when doing walk-based techniques. In this work, we focus on a new generalization of a walk in a network that recovers previous approaches and allows for a description of permissible walks in hypergraphs. Permissible walk graphs are constructed by intersecting the attributed $s$-line graph of a hypergraph with a relation respecting graph. The attribution of the hypergraph's line graph commonly carries over information from categorical and temporal attributions of the original hypergraph. To demonstrate this approach on a temporally attributed example, we apply our framework to a Reddit data set composed of hyperedges as threads and authors as nodes where post times are tracked.

==> figures/toy_example_temporal_s_line_graph.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "EAvM0LkvsgKz",
    "outputId": "3622e8b0-b67d-4628-bd5f-4d95df0bd515",
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#!pip install --trusted-host pypi.org --trusted-host files.pythonhosted.org hypernetx\n",
    "#!pip install --trusted-host pypi.org --trusted-host files.pythonhosted.org -q pydot\n",
    "#!brew install graphviz\n",
    "#!pip install --trusted-host pypi.org --trusted-host files.pythonhosted.org pygraphviz"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 188,
   "metadata": {
    "id": "vT7uBsuaomFB"
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import csv\n",
    "from datetime import datetime\n",
    "import networkx as nx\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.gridspec as gridspec \n",
    "import hypernetx as hnx\n",
    "import io\n",
    "import pandas as pd\n",
    "from tqdm.auto import tqdm #progress bars for loops\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.gridspec as gridspec\n",
    "import networkx as nx\n",
    "import hypernetx as hnx\n",
    "import numpy as np\n",
    "\n",
    "np.random.seed(42)\n",
    "TextSize = 25\n",
    "\n",
    "from matplotlib import rc\n",
    "rc('font',**{'family':'serif','serif':['Palatino']})\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 321,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "NgoXgJnwMwuO",
    "outputId": "cb0741b1-e745-442a-a84d-a61224b688dd"
   },
   "outputs": [],
   "source": [
    "\n",
    "#this is currently how I am adding attributes to a hypergraph, but \n",
    "#I will need to change this depending on how it is defined later by HNX.\n",
    "#specifically, I am making a dictionary of edges with attributes as another dictionary within the dictionary. meta.\n",
    "\n",
    "THG = {0: [('U1', 'U4'),               {'name': 'T1', \n",
    "                                                'authors': ['U1', 'U4'], \n",
    "                                                'times': [[1.0, 2.1],[3.0, 7.2, 8.0]]}],\n",
    "       \n",
    "         1: [('U3', 'U3'),             {'name': 'T2', \n",
    "                                                'authors': ['U3', 'U3'], \n",
    "                                                'times': [[0.0]]}],\n",
    "       \n",
    "         2: [('U1', 'U1'),             {'name': 'T3', \n",
    "                                                'authors': ['U1', 'U1'], \n",
    "                                                'times': [[1.0, 2.6, 3.0]]}],\n",
    "       \n",
    "         3: [('U4', 'U1', 'U2'),       {'name': 'T4', \n",
    "                                                 'authors': ['U4', 'U1', 'U2'], \n",
    "                                                 'times': [[2.0],[2.5],[3.0]]}],\n",
    "                                              \n",
    "         4: [('U2', 'U4', 'U3'),       {'name': 'T5', \n",
    "                                                'authors': ['U2', 'U4', 'U3'], \n",
    "                                                'times': [[5.0],[5.3, 6.5], [6.8,7.0]]}],\n",
    "       \n",
    "         5: [('U2', 'U1'),             {'name': 'T6', \n",
    "                                                'authors': ['U2', 'U1'], \n",
    "                                                'times': [[5.7],[6.3]]}]\n",
    "         }\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 322,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{0: 'T1', 1: 'T2', 2: 'T3', 3: 'T4', 4: 'T5', 5: 'T6'}\n",
      "{0: ('U1', 'U4'), 1: ('U3', 'U3'), 2: ('U1', 'U1'), 3: ('U4', 'U1', 'U2'), 4: ('U2', 'U4', 'U3'), 5: ('U2', 'U1')}\n"
     ]
    }
   ],
   "source": [
    "\n",
    "#get the edges ignoring the attributes.\n",
    "num_of_edges = len(THG)\n",
    "HG_edges = {i: THG[i][0] for i in range(len(THG))}\n",
    "attributes = {i: THG[i][1] for i in range(len(THG))}\n",
    "edge_names = {i: THG[i][1]['name'] for i in range(len(THG))}\n",
    "def extrema_values(inputlist):\n",
    "    ma = max([max(sublist) for sublist in inputlist])\n",
    "    mi = min([min(sublist) for sublist in inputlist])\n",
    "    return (mi, ma)\n",
    "intervals = [extrema_values(THG[i][1]['times']) for i in range(len(THG))]\n",
    " \n",
    "post_times = [THG[i][1]['times'] for i in range(len(THG))]\n",
    "authors = [THG[i][1]['authors'] for i in range(len(THG))]\n",
    "print(edge_names)\n",
    "\n",
    "#define positions for plotting hypergraph.\n",
    "\n",
    "pos = {'U1': (0.0, 0.5),\n",
    "       'U2': (0.5, 1.0),\n",
    "       'U3': (1.0, 0.5),\n",
    "       'U4': (0.5, 0.0)}\n",
    "\n",
    "H = hnx.Hypergraph(HG_edges)\n",
    "print(HG_edges)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 323,
   "metadata": {
    "colab": {
     "background_save": true,
     "base_uri": "https://localhost:8080/",
     "height": 369
    },
    "id": "98B_-R-5Tleo",
    "outputId": "df46ace0-a7d1-4f33-e07d-eb8d51cb2033"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Draw the hypergraph! For more on using all of the parameters\n",
    "# of the draw function see the Visualization tutorial\n",
    "\n",
    "plt.figure(figsize = (5,5))\n",
    "\n",
    "hnx.draw(H, pos, edge_labels = edge_names, \n",
    "         edge_labels_kwargs = {'fontsize': TextSize},\n",
    "         node_labels_kwargs = {'fontsize': TextSize},\n",
    "         node_radius = 2, \n",
    "         edges_kwargs = {'linewidths': 2})\n",
    "plt.tight_layout()\n",
    "plt.savefig('example_temporal_HG.png', dpi = 600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 324,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 225
    },
    "id": "tNQ7c05KkKm9",
    "outputId": "ab051c30-b8a8-4edc-962d-3b2643240c69"
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.figure(figsize=(9,5))\n",
    "ts_range = np.amax(intervals) - np.amin(intervals)\n",
    "import random\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "infinity_ratio = 1.2\n",
    "for i, interval in enumerate(intervals):\n",
    "    edge_num = i\n",
    "    AL = 0.3\n",
    "    SI = 15\n",
    "    plt.plot([interval[0], interval[1]], [edge_num, edge_num], \n",
    "                         color = colors[i], linewidth = SI, alpha = AL)\n",
    "    plt.plot([interval[0], interval[1]], [edge_num, edge_num], \n",
    "             'ko', ms = SI+5, alpha = AL+0.1)\n",
    "\n",
    "    for times_in_set in post_times[i]:\n",
    "        for time in times_in_set:\n",
    "            small_SI = 9\n",
    "            plt.plot([time], [edge_num], 'kd', ms = small_SI)\n",
    "            plt.plot([time], [edge_num], 'rd', ms = small_SI-2)\n",
    "            \n",
    "plt.grid()\n",
    "plt.xlabel('Time', fontsize = TextSize)\n",
    "plt.ylabel('Edge', fontsize = TextSize)\n",
    "plt.xticks(fontsize = TextSize, rotation=0)\n",
    "y_labels = [edge_names[i] for i in range(len(edge_names))]\n",
    "plt.yticks(np.arange(len(edge_names)), y_labels, fontsize = TextSize)\n",
    "plt.ylim(-0.5, num_of_edges-0.5)\n",
    "\n",
    "plt.subplots_adjust(wspace= 0.5)\n",
    "#plt.subplots_adjust(hspace= 0.3)\n",
    "plt.tight_layout()\n",
    "plt.savefig('example_intervals_for_threads.png', dpi = 600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 325,
   "metadata": {
    "id": "Cr4iVrbfUEC5"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-1\n",
      "1\n",
      "0\n",
      "2\n",
      "-1\n",
      "1\n"
     ]
    }
   ],
   "source": [
    "def weak_interval_order(interval1, interval2):\n",
    "    #check weak order to determine if the direction is 1, -1, or 0\n",
    "    if interval1[0] == interval2[0] and interval1[1] == interval2[1]:\n",
    "        return 2\n",
    "    else:\n",
    "        if interval1[0] <= interval2[0] and interval1[1] <= interval2[1]: #weak order condition\n",
    "            return 1\n",
    "        else:\n",
    "            if interval1[0] >= interval2[0] and interval1[1] >= interval2[1]: #weak order condition\n",
    "                return -1\n",
    "            else:\n",
    "                return 0\n",
    "                \n",
    "#weak_interval_order function testing\n",
    "print(weak_interval_order([0.5,1.5], [0,1])) #left interval is after right\n",
    "print(weak_interval_order([-0.5,0.5], [0,1])) #left interval is before right\n",
    "print(weak_interval_order([0.2,0.8], [0,1])) #left interval is a contained within the right\n",
    "print(weak_interval_order([0,1], [0,1])) #the left and right are the same\n",
    "print(weak_interval_order([0.5,1], [0,1])) #the left interval ends at the same point as the right\n",
    "print(weak_interval_order([0,0.5], [0,1])) #the left interval starts at the same time as the right"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 521,
   "metadata": {
    "id": "DY4DjoJJV352"
   },
   "outputs": [],
   "source": [
    "#Get positions for full graph (s=1)\n",
    "s = 1\n",
    "\n",
    "M_aux_s = H.edge_adjacency_matrix(s=s)\n",
    "M = M_aux_s.toarray()\n",
    "G_0 = nx.from_numpy_matrix(M) \n",
    "\n",
    "\n",
    "\n",
    "attrs_node = attributes #attributes include interval, thread, and nodes (from HG)\n",
    "nx.set_node_attributes(G_0, attrs_node)\n",
    "\n",
    "G = G_0.to_directed()\n",
    "#remove edges when there is an order between node intervals (weak order)\n",
    "times = nx.get_node_attributes(G, \"times\")\n",
    "intervals = [extrema_values(times[i]) for i in range(len(times))]\n",
    "edges_to_remove = []\n",
    "for edge in G.edges():\n",
    "    direction = weak_interval_order(intervals[edge[0]], intervals[edge[1]])\n",
    "    #only if the direction of the weak order does math the edge direction is the edge removed\n",
    "    if direction == -1: #if direction is to the left\n",
    "        edges_to_remove.append((edge[0], edge[1]))\n",
    "    # if direction == 1: do nothing since edge is already there\n",
    "    # if direction == 2: leave both directions since both intervals are the same\n",
    "    if direction == 0: #remove both edges\n",
    "        edges_to_remove.append((edge[0], edge[1]))\n",
    "        edges_to_remove.append((edge[1], edge[0]))\n",
    "G.remove_edges_from(edges_to_remove)\n",
    "\n",
    "from networkx.drawing.nx_agraph import graphviz_layout\n",
    "np.random.seed(42)\n",
    "pos = nx.spring_layout(G_0, iterations = 2000, k = 1)\n",
    "pos_DAG = graphviz_layout(G, prog='dot', root = 2) #bottleneck... very slow (6 mins)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 522,
   "metadata": {},
   "outputs": [],
   "source": [
    "p_t1_0 = list(pos_DAG[0])\n",
    "p_t2_0 = list(pos_DAG[1])\n",
    "p_t3_0 = list(pos_DAG[2])\n",
    "p_t2 = p_t1_0\n",
    "p_t1 = tuple([p_t2_0[0]+5, p_t2_0[1]+15])\n",
    "p_t3 = tuple([p_t3_0[0]+20, p_t3_0[1]-10])\n",
    "\n",
    "pos_DAG[0] = tuple(p_t1)\n",
    "pos_DAG[1] = tuple(p_t2)\n",
    "pos_DAG[2] = tuple(p_t3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 523,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 409
    },
    "id": "gTV1eZ4YnaEH",
    "outputId": "fec6a78b-9a65-4fa8-8cb8-cd2b0f36dcd6"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of isolated nodes:  0\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-523-dac34ef02f6e>:23: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "labeldict = {key: THG[key][1]['name'] for key in THG}\n",
    "colors_IG = colors[:len(G_0.nodes())]\n",
    "\n",
    "draw_isolated_nodes = False\n",
    "G_modified = G_0.copy()\n",
    "if draw_isolated_nodes == False:\n",
    "    isolated_nodes = list(nx.isolates(G_modified))\n",
    "    print('Number of isolated nodes: ', len(isolated_nodes))\n",
    "    G_modified.remove_nodes_from(isolated_nodes)\n",
    "\n",
    "I = np.array(list(G_modified.nodes())).astype(int)\n",
    "colors_to_use = []\n",
    "for i in I: colors_to_use.append(colors_IG[i])\n",
    "colors_IG = colors_to_use\n",
    "\n",
    "plt.figure(figsize = (4,4))\n",
    "nx.draw(G_modified.to_directed(), pos = pos_DAG, with_labels = True, node_size = 1000, \n",
    "        node_color = colors_IG, width = 2, labels=labeldict, arrowsize=20,\n",
    "        font_size = TextSize-7)\n",
    "ax = plt.gca() # to get the current axis\n",
    "ax.collections[0].set_edgecolor(\"black\")\n",
    "plt.tight_layout()\n",
    "plt.savefig('example_Ls_graph_s'+str(s)+'.png', dpi = 600)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 524,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Get positions for full graph (s=1)\n",
    "nx.set_node_attributes(G_0, attrs_node)\n",
    "G_0x = nx.complete_graph(6)\n",
    "Gx = G_0x.to_directed()\n",
    "#remove edges when there is an order between node intervals (weak order)\n",
    "times = nx.get_node_attributes(G, \"times\")\n",
    "intervals = [extrema_values(times[i]) for i in range(len(times))]\n",
    "edges_to_remove = []\n",
    "for edge in Gx.edges():\n",
    "    direction = weak_interval_order(intervals[edge[0]], intervals[edge[1]])\n",
    "    #only if the direction of the weak order does math the edge direction is the edge removed\n",
    "    if direction == -1: #if direction is to the left\n",
    "        edges_to_remove.append((edge[0], edge[1]))\n",
    "    # if direction == 1: do nothing since edge is already there\n",
    "    # if direction == 2: leave both directions since both intervals are the same\n",
    "    if direction == 0: #remove both edges\n",
    "        edges_to_remove.append((edge[0], edge[1]))\n",
    "        edges_to_remove.append((edge[1], edge[0]))\n",
    "Gx.remove_edges_from(edges_to_remove)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 525,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Component sizes (number of nodes per component) (excluding isolated nodes):  [6]\n",
      "Number of connected components (exluding isolated nodes):  1\n",
      "Number of edges:  6\n",
      "Number of isolated nodes:  0\n",
      "{0: 'T1', 1: 'T2', 2: 'T3', 3: 'T4', 4: 'T5', 5: 'T6'}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-525-2bebf8865512>:33: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "component_sizes = [len(c) for c in nx.weakly_connected_components(G)] #weakly_connected_components for directed graphs\n",
    "print('Component sizes (number of nodes per component) (excluding isolated nodes): ', component_sizes)\n",
    "number_of_components = len(component_sizes)\n",
    "print('Number of connected components (exluding isolated nodes): ', number_of_components)\n",
    "number_of_edges = G.number_of_edges()\n",
    "print('Number of edges: ', number_of_edges)\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "\n",
    "draw_isolated_nodes = False\n",
    "G_modified = Gx.copy()\n",
    "if draw_isolated_nodes == False:\n",
    "    isolated_nodes = list(nx.isolates(G_modified))\n",
    "    print('Number of isolated nodes: ', len(isolated_nodes))\n",
    "    G_modified.remove_nodes_from(isolated_nodes)\n",
    "\n",
    "colors_IG = colors[:len(Gx.nodes())]\n",
    "I = np.array(list(G_modified.nodes())).astype(int)\n",
    "colors_to_use = []\n",
    "for i in I: colors_to_use.append(colors_IG[i])\n",
    "colors_IG = colors_to_use\n",
    "\n",
    "labeldict = {key: THG[key][1]['name'] for key in THG if key in G_modified.nodes()}\n",
    "print(labeldict)\n",
    "\n",
    "if number_of_components > 0:\n",
    "    plt.figure(figsize = (4,4))\n",
    "    nx.draw(G_modified, pos = pos_DAG, with_labels = True, node_size = 1000, \n",
    "            node_color = colors_IG, width = 2, labels=labeldict, arrowsize=20,\n",
    "            font_size = TextSize-7)\n",
    "    ax = plt.gca() # to get the current axis\n",
    "    ax.collections[0].set_edgecolor(\"black\")\n",
    "    plt.tight_layout()\n",
    "    plt.savefig('example_edge_temporal_Lf_graph.png', dpi = 600)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 526,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 498
    },
    "id": "7So_l7H_X13P",
    "outputId": "81caf766-679f-48ff-b7ee-6ab4b442594f"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Component sizes (number of nodes per component) (excluding isolated nodes):  [6]\n",
      "Number of connected components (exluding isolated nodes):  1\n",
      "Number of edges:  6\n",
      "Number of isolated nodes:  0\n",
      "{0: 'T1', 1: 'T2', 2: 'T3', 3: 'T4', 4: 'T5', 5: 'T6'}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-526-5d5ff9b5bb4c>:33: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "component_sizes = [len(c) for c in nx.weakly_connected_components(G)] #weakly_connected_components for directed graphs\n",
    "print('Component sizes (number of nodes per component) (excluding isolated nodes): ', component_sizes)\n",
    "number_of_components = len(component_sizes)\n",
    "print('Number of connected components (exluding isolated nodes): ', number_of_components)\n",
    "number_of_edges = G.number_of_edges()\n",
    "print('Number of edges: ', number_of_edges)\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']*10\n",
    "\n",
    "\n",
    "draw_isolated_nodes = False\n",
    "G_modified = G.copy()\n",
    "if draw_isolated_nodes == False:\n",
    "    isolated_nodes = list(nx.isolates(G_modified))\n",
    "    print('Number of isolated nodes: ', len(isolated_nodes))\n",
    "    G_modified.remove_nodes_from(isolated_nodes)\n",
    "\n",
    "colors_IG = colors[:len(G.nodes())]\n",
    "I = np.array(list(G_modified.nodes())).astype(int)\n",
    "colors_to_use = []\n",
    "for i in I: colors_to_use.append(colors_IG[i])\n",
    "colors_IG = colors_to_use\n",
    "\n",
    "labeldict = {key: THG[key][1]['name'] for key in THG if key in G_modified.nodes()}\n",
    "print(labeldict)\n",
    "\n",
    "if number_of_components > 0:\n",
    "    plt.figure(figsize = (4,4))\n",
    "    nx.draw(G_modified, pos = pos_DAG, with_labels = True, node_size = 1000, \n",
    "            node_color = colors_IG, width = 2, labels=labeldict, arrowsize=20,\n",
    "            font_size = TextSize-7)\n",
    "    ax = plt.gca() # to get the current axis\n",
    "    ax.collections[0].set_edgecolor(\"black\")\n",
    "    plt.tight_layout()\n",
    "    plt.savefig('example_edge_temporal_Lfs_graph_s'+str(s)+'.png', dpi = 600)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 527,
   "metadata": {
    "id": "BxqQUzn-Yk3S"
   },
   "outputs": [],
   "source": [
    "def temporal_s_edge_adjaceny_matrix(attributes, s):\n",
    "    '''\n",
    "    This function returns an adjacency matrix where A_ij is number of authors \n",
    "    that posted in thread i and then in thread j given there is an intersection between edges i and j greater or equal to s.\n",
    "\n",
    "    Parameters:\n",
    "      attributes (dictionary of dictionaries): are described above and are auxillary information from hypergraph edges. length of attributes is the number of edges.\n",
    "      s (int): is a chosen parameter.\n",
    "    '''\n",
    "    number_of_edges = len(attributes.keys()) #gets the number of edges from length of attributes\n",
    "    A = np.zeros((number_of_edges, number_of_edges)) #initialize adjacency matrix\n",
    "    for i in range(number_of_edges): #go through each edge i\n",
    "        for j in range(number_of_edges): #go through each edge j\n",
    "            edge_attributes_i = attributes[i] #get edge attributes for edge i\n",
    "            edge_attributes_j = attributes[j] #get edge attributes for edge j\n",
    "            if i != j: # we dont fill in diagonal since it doesnt make sense\n",
    "                edge_i_j_intersection = set(edge_attributes_i['authors']).intersection(set(edge_attributes_j['authors'])) #get the node set of the intersection\n",
    "                if len(edge_i_j_intersection) >= s: # check intersection size\n",
    "                    for author in edge_i_j_intersection: #go through each node (author) in intersection\n",
    "                        point_i = (edge_attributes_i['times'])[edge_attributes_i['authors'] == author][0] #get author's interval in edge_i\n",
    "                        point_j = (edge_attributes_j['times'])[edge_attributes_j['authors'] == author][0] #get author's interval in edge_j\n",
    "                        if point_i <= point_j: #if direction is to the right\n",
    "                            A[i][j] += 1 #increment A at i, j\n",
    "    return A\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 528,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/"
    },
    "id": "Pw6eyvDrrXoE",
    "outputId": "f9f9b5bc-970f-4160-bf6f-48d41da04990"
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0: {'name': 'T1',\n",
       "  'authors': ['U1', 'U4'],\n",
       "  'times': [[1.0, 2.1], [3.0, 7.2, 8.0]]},\n",
       " 1: {'name': 'T2', 'authors': ['U3', 'U3'], 'times': [[0.0]]},\n",
       " 2: {'name': 'T3', 'authors': ['U1', 'U1'], 'times': [[1.0, 2.6, 3.0]]},\n",
       " 3: {'name': 'T4',\n",
       "  'authors': ['U4', 'U1', 'U2'],\n",
       "  'times': [[2.0], [2.5], [3.0]]},\n",
       " 4: {'name': 'T5',\n",
       "  'authors': ['U2', 'U4', 'U3'],\n",
       "  'times': [[5.0], [5.3, 6.5], [6.8, 7.0]]},\n",
       " 5: {'name': 'T6', 'authors': ['U2', 'U1'], 'times': [[5.7], [6.3]]}}"
      ]
     },
     "execution_count": 528,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "attributes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 529,
   "metadata": {
    "id": "XNRSKXs4rPcj"
   },
   "outputs": [],
   "source": [
    "\n",
    "A_s = temporal_s_edge_adjaceny_matrix(attributes, s) #this is directed, but read function description.\n",
    "\n",
    "#truncated version of A_s that is a boolean matrix with 1 if A_s[i,j] >= s\n",
    "Tr_A_s = np.copy(A_s)\n",
    "Tr_A_s[A_s<s] = 0\n",
    "Tr_A_s[A_s>=s] = 1 \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 530,
   "metadata": {
    "colab": {
     "base_uri": "https://localhost:8080/",
     "height": 858
    },
    "id": "ek8uBc0zrPk2",
    "outputId": "7f593efe-8acd-4b06-ceda-ae549b528278"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Number of isolated nodes:  0\n",
      "Component sizes (number of nodes per component) (excluding isolated nodes):  [6]\n",
      "Number of connected components (excluding isolated nodes):  1\n",
      "Number of edges:  11\n",
      "{0: 'T1', 1: 'T2', 2: 'T3', 3: 'T4', 4: 'T5', 5: 'T6'}\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-530-9706d17b11b7>:34: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 288x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "G =nx.from_numpy_matrix(Tr_A_s, create_using=nx.MultiDiGraph())\n",
    "draw_isolated_nodes = False\n",
    "np.random.seed(1)\n",
    "G_modified = G.copy()\n",
    "if draw_isolated_nodes == False:\n",
    "    isolated_nodes = list(nx.isolates(G_modified))\n",
    "    print('Number of isolated nodes: ', len(isolated_nodes))\n",
    "    G_modified.remove_nodes_from(isolated_nodes)\n",
    "\n",
    "component_sizes = [len(c) for c in nx.weakly_connected_components(G_modified)] #weakly_connected_components for directed graphs\n",
    "print('Component sizes (number of nodes per component) (excluding isolated nodes): ', component_sizes)\n",
    "number_of_components = len(component_sizes)\n",
    "print('Number of connected components (excluding isolated nodes): ', number_of_components)\n",
    "number_of_edges = G_modified.number_of_edges()\n",
    "print('Number of edges: ', number_of_edges)\n",
    "\n",
    "colors_IG = colors[:len(G.nodes())]\n",
    "I = np.array(list(G_modified.nodes())).astype(int)\n",
    "colors_to_use = []\n",
    "for i in I: colors_to_use.append(colors_IG[i])\n",
    "colors_IG = colors_to_use\n",
    "\n",
    "labeldict = {key: THG[key][1]['name'] for key in THG if key in G_modified.nodes()}\n",
    "print(labeldict)\n",
    "\n",
    "if number_of_components > 0:\n",
    "\n",
    "    plt.figure(figsize = (4,4))\n",
    "    nx.draw(G_modified, pos = pos_DAG, with_labels = True, node_size = 1000, \n",
    "            node_color = colors_IG, width = 2, labels=labeldict, arrowsize = 20,\n",
    "            font_size = TextSize-7)\n",
    "    ax = plt.gca() # to get the current axis\n",
    "    ax.collections[0].set_edgecolor(\"black\")\n",
    "    plt.tight_layout()\n",
    "    plt.savefig('example_incidence_temporal_Lfs_graph_s'+str(s)+'.png', dpi = 600)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "gmUddsU0rr7V"
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "colab": {
   "collapsed_sections": [],
   "name": "toy_example_temporal_s_line_graph.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

